Light MSSM Higgs boson scenario and its test at hadron colliders

We show that in the Minimal Supersymmetric Standard Model, the possibility for the lightest CP-even Higgs boson to be lighter than $Z$ boson (as low as about 60 GeV) is, contrary to the usual belief, not yet excluded by LEP2 data or any other existing experimental data. The characteristic of the light Higgs boson scenario (LHS) is that the $ZZh$ coupling and the decay branching ratio ${\rm Br}(h/A\to b\bar{b})$ are simultaneously suppressed as a result of generic supersymmetric loop corrections. Consequently, the $W^\pm H^\mp h$ coupling has to be large due to the sum rule of Higgs couplings to weak gauge bosons. In addition to discussing the potential of the Tevatron and $B$-factories to test the LHS, we show that the associate neutral and charged Higgs boson production process, $pp\to H^\pm h (A)$, can completely probe LHS at the CERN Large Hadron Collider.

==> h+a.mac <==
\def\eslt{\not\!\!{E_T}}
\def\mslash{\not\!\!{m}}
\def\to{\rightarrow}
\def\Phat{\hat{\Phi}}
\def\pT{$p_{T}$}
\def\bi{\begin{itemize}}
\def\ei{\end{itemize}}
\def\be{\begin{equation}}
\def\ee{\end{equation}}
\def\bea{\begin{eqnarray}}
\def\eea{\end{eqnarray}}
\def\te{\tilde e}
\def\tl{\tilde l}
\def\tu{\tilde u}
\def\ts{\tilde s}
\def\tb{\tilde b}
\def\tf{\tilde f}
\def\td{\tilde d}
\def\tQ{\tilde Q}
\def\tL{\tilde L}
\def\tH{\tilde H}
\def\tst{\tilde t}
\def\ttau{\tilde \tau}
\def\tmu{\tilde \mu}
\def\tg{\tilde g}
\def\tnu{\tilde\nu}
\def\tell{\tilde\ell}
\def\tq{\tilde q}
\def\tw{\widetilde W}
\def\tz{\widetilde Z}
\def\ttb{t \overline{t}}
\def\qqb{q \overline{q}}
\def\alt{\stackrel{<}{\sim}}
\def\agt{\stackrel{>}{\sim}}
\def\X{\times}
\def\emis{\not\hskip-5truedd E_{T} }
\def\LQ{{L\!\!Q}}
\def\tanb{\tan\beta}
\def\hbb{{\cal H}(b\bar{b})}
\def\mH{\mathcal{H}}

\def\toploop{{\ \rightarrow\hspace*{-0.4cm}^\rhd}\ }
\def\bbH {$b\bar{b}\rightarrow H$ }
\def\bbA {$b\bar{b}\rightarrow A$ }
\def\bbmH{$b\bar{b}\rightarrow \mH$ }
\def\ggH {$gg \toploop H$ }
\def\ggA {$gg\toploop A$ }
\def\ggmH{$gg\toploop \mH$ }

%%%%%%%%%%%%%%%%%%%%%

%\catcode`\@=11
%\def\citenum#1{{\def\@cite##1##2{##1}\cite{#1}}}
%\catcode`\@=12
%\textheight 51pc \textwidth 35pc
%\oddsidemargin .4in \evensidemargin .4in
%\topmargin -2pc
%\hoffset-.15cm
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\def\hf{\hfill}
\def\ie{{\it i.e.}}
\def\etal{{\it et al.}}
\def\9{\phantom 0}     
\renewcommand\linebreak{\unskip\break} 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\hyphenation{sub-sti-tut-ing quad-rat-ic fer-mions}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%


%\input psfig.sty


\renewcommand{\bottomfraction}{0.99}
\renewcommand{\topfraction}{0.99}
\renewcommand{\textfraction}{0.01}


\def\tautau{\tau^+\tau^-}
\def\fbi{{\rm fb}^{-1}}
\def\be{\begin{equation}}
\def\ee{\end{equation}}
\def\ba{\begin{array}}
\def\ea{\end{array}}
\def\bea{\begin{eqnarray}}
\def\eea{\end{eqnarray}}
\def\t{\tau}

\def\lsim{\mathrel{\rlap{\lower4pt\hbox{\hskip1pt$\sim$}}
    \raise1pt\hbox{$<$}}}                % less than or approx. symbol
\def\gsim{\mathrel{\rlap{\lower4pt\hbox{\hskip1pt$\sim$}}
    \raise1pt\hbox{$>$}}}                % greater than or approx. symbol

\newcommand{\mha}{M_A}
\newcommand{\ca}{c_\alpha}
\newcommand{\sa}{s_\alpha}
\newcommand{\cb}{c_\beta}
\renewcommand{\sb}{s_\beta}

